Grothendieck Shenanigans: Permutons from pipe dreams via integrable probability

We study random permutations arising from reduced pipe dreams. Our main model is motivated by Grothendieck polynomials with parameter $\beta=1$ arising in K-theory of the flag variety. The probability weight of a permutation is proportional to the principal specialization (setting all variables to 1) of the corresponding Grothendieck polynomial. By mapping this random permutation to a version of TASEP (Totally Asymmetric Simple Exclusion Process), we describe the limiting permuton and fluctuations around it as the order $n$ of the permutation grows to infinity. The fluctuations are of order $n^{\frac13}$ and have the Tracy-Widom GUE distribution, which places this algebraic (K-theoretic) model into the Kardar-Parisi-Zhang universality class. We also investigate non-reduced pipe dreams and make progress on a recent open problem on the asymptotic number of inversions of the resulting permutation. Inspired by Stanley's question for the maximal value of principal specializations of Schubert polynomials, we resolve the analogous question for $\beta=1$ Grothendieck polynomials, and provide bounds for general $\beta$.

==> anc/Grothendieck_beta1_optimal_layered_749.csv <==
n,b,Constant
1,"(1,)",0.00000
2,"(1, 1)",0.00000
3,"(1, 2)",0.17611
4,"(1, 3)",0.21621
5,"(1, 1, 3)",0.24599
6,"(1, 2, 3)",0.28068
7,"(1, 2, 4)",0.31068
8,"(1, 2, 5)",0.32354
9,"(1, 3, 5)",0.33953
10,"(1, 1, 3, 5)",0.34821
11,"(1, 1, 3, 6)",0.35956
12,"(1, 2, 3, 6)",0.36955
13,"(1, 2, 4, 6)",0.37800
14,"(1, 2, 4, 7)",0.38613
15,"(1, 2, 4, 8)",0.39085
16,"(1, 2, 5, 8)",0.39618
17,"(1, 3, 5, 8)",0.40138
18,"(1, 3, 5, 9)",0.40550
19,"(1, 1, 3, 5, 9)",0.40887
20,"(1, 1, 3, 6, 9)",0.41252
21,"(1, 1, 3, 6, 10)",0.41605
22,"(1, 2, 3, 6, 10)",0.41946
23,"(1, 2, 4, 6, 10)",0.42223
24,"(1, 2, 4, 6, 11)",0.42517
25,"(1, 2, 4, 7, 11)",0.42797
26,"(1, 2, 4, 7, 12)",0.43021
27,"(1, 2, 4, 8, 12)",0.43205
28,"(1, 2, 5, 8, 12)",0.43392
29,"(1, 2, 5, 8, 13)",0.43590
30,"(1, 3, 5, 8, 13)",0.43780
31,"(1, 3, 5, 8, 14)",0.43935
32,"(1, 3, 5, 9, 14)",0.44097
33,"(1, 1, 3, 5, 9, 14)",0.44223
34,"(1, 1, 3, 5, 9, 15)",0.44363
35,"(1, 1, 3, 6, 9, 15)",0.44503
36,"(1, 1, 3, 6, 10, 15)",0.44632
37,"(1, 1, 3, 6, 10, 16)",0.44756
38,"(1, 2, 3, 6, 10, 16)",0.44885
39,"(1, 2, 4, 6, 10, 16)",0.44987
40,"(1, 2, 4, 6, 10, 17)",0.45099
41,"(1, 2, 4, 6, 11, 17)",0.45210
42,"(1, 2, 4, 7, 11, 17)",0.45313
43,"(1, 2, 4, 7, 11, 18)",0.45412
44,"(1, 2, 4, 7, 12, 18)",0.45498
45,"(1, 2, 4, 7, 12, 19)",0.45581
46,"(1, 2, 4, 8, 12, 19)",0.45657
47,"(1, 2, 5, 8, 12, 19)",0.45729
48,"(1, 2, 5, 8, 12, 20)",0.45805
49,"(1, 2, 5, 8, 13, 20)",0.45884
50,"(1, 3, 5, 8, 13, 20)",0.45956
51,"(1, 3, 5, 8, 13, 21)",0.46025
52,"(1, 3, 5, 8, 14, 21)",0.46088
53,"(1, 3, 5, 9, 14, 21)",0.46151
54,"(1, 3, 5, 9, 14, 22)",0.46214
55,"(1, 1, 3, 5, 9, 14, 22)",0.46265
56,"(1, 1, 3, 5, 9, 14, 23)",0.46320
57,"(1, 1, 3, 5, 9, 15, 23)",0.46378
58,"(1, 1, 3, 6, 9, 15, 23)",0.46433
59,"(1, 1, 3, 6, 9, 15, 24)",0.46484
60,"(1, 1, 3, 6, 10, 15, 24)",0.46537
61,"(1, 1, 3, 6, 10, 16, 24)",0.46586
62,"(1, 2, 3, 6, 10, 16, 24)",0.46636
63,"(1, 2, 3, 6, 10, 16, 25)",0.46686
64,"(1, 2, 4, 6, 10, 16, 25)",0.46727
65,"(1, 2, 4, 6, 10, 16, 26)",0.46770
66,"(1, 2, 4, 6, 10, 17, 26)",0.46816
67,"(1, 2, 4, 6, 11, 17, 26)",0.46860
68,"(1, 2, 4, 6, 11, 17, 27)",0.46900
69,"(1, 2, 4, 7, 11, 17, 27)",0.46943
70,"(1, 2, 4, 7, 11, 18, 27)",0.46983
71,"(1, 2, 4, 7, 11, 18, 28)",0.47020
72,"(1, 2, 4, 7, 12, 18, 28)",0.47056
73,"(1, 2, 4, 7, 12, 19, 28)",0.47089
74,"(1, 2, 4, 7, 12, 19, 29)",0.47124
75,"(1, 2, 4, 8, 12, 19, 29)",0.47156
76,"(1, 2, 4, 8, 12, 19, 30)",0.47187
77,"(1, 2, 5, 8, 12, 19, 30)",0.47218
78,"(1, 2, 5, 8, 12, 20, 30)",0.47250
79,"(1, 2, 5, 8, 13, 20, 30)",0.47281
80,"(1, 2, 5, 8, 13, 20, 31)",0.47312
81,"(1, 3, 5, 8, 13, 20, 31)",0.47342
82,"(1, 3, 5, 8, 13, 21, 31)",0.47370
83,"(1, 3, 5, 8, 13, 21, 32)",0.47399
84,"(1, 3, 5, 8, 14, 21, 32)",0.47425
85,"(1, 3, 5, 8, 14, 21, 33)",0.47450
86,"(1, 3, 5, 9, 14, 21, 33)",0.47477
87,"(1, 3, 5, 9, 14, 22, 33)",0.47504
88,"(1, 3, 5, 9, 14, 22, 34)",0.47528
89,"(1, 1, 3, 5, 9, 14, 22, 34)",0.47550
90,"(1, 1, 3, 5, 9, 14, 23, 34)",0.47573
91,"(1, 1, 3, 5, 9, 15, 23, 34)",0.47597
92,"(1, 1, 3, 5, 9, 15, 23, 35)",0.47621
93,"(1, 1, 3, 6, 9, 15, 23, 35)",0.47644
94,"(1, 1, 3, 6, 9, 15, 23, 36)",0.47666
95,"(1, 1, 3, 6, 9, 15, 24, 36)",0.47687
96,"(1, 1, 3, 6, 10, 15, 24, 36)",0.47710
97,"(1, 1, 3, 6, 10, 15, 24, 37)",0.47730
98,"(1, 1, 3, 6, 10, 16, 24, 37)",0.47751
99,"(1, 2, 3, 6, 10, 16, 24, 37)",0.47772
100,"(1, 2, 3, 6, 10, 16, 25, 37)",0.47792
101,"(1, 2, 3, 6, 10, 16, 25, 38)",0.47813
102,"(1, 2, 4, 6, 10, 16, 25, 38)",0.47830
103,"(1, 2, 4, 6, 10, 16, 25, 39)",0.47848
104,"(1, 2, 4, 6, 10, 16, 26, 39)",0.47867
105,"(1, 2, 4, 6, 10, 17, 26, 39)",0.47886
106,"(1, 2, 4, 6, 11, 17, 26, 39)",0.47905
107,"(1, 2, 4, 6, 11, 17, 26, 40)",0.47923
108,"(1, 2, 4, 6, 11, 17, 27, 40)",0.47940
109,"(1, 2, 4, 7, 11, 17, 27, 40)",0.47957
110,"(1, 2, 4, 7, 11, 17, 27, 41)",0.47975
111,"(1, 2, 4, 7, 11, 18, 27, 41)",0.47992
112,"(1, 2, 4, 7, 11, 18, 27, 42)",0.48007
113,"(1, 2, 4, 7, 11, 18, 28, 42)",0.48023
114,"(1, 2, 4, 7, 12, 18, 28, 42)",0.48039
115,"(1, 2, 4, 7, 12, 18, 28, 43)",0.48054
116,"(1, 2, 4, 7, 12, 19, 28, 43)",0.48068
117,"(1, 2, 4, 7, 12, 19, 29, 43)",0.48083
118,"(1, 2, 4, 7, 12, 19, 29, 44)",0.48097
119,"(1, 2, 4, 8, 12, 19, 29, 44)",0.48111
120,"(1, 2, 4, 8, 12, 19, 30, 44)",0.48125
121,"(1, 2, 4, 8, 12, 19, 30, 45)",0.48138
122,"(1, 2, 5, 8, 12, 19, 30, 45)",0.48152
123,"(1, 2, 5, 8, 12, 20, 30, 45)",0.48165
124,"(1, 2, 5, 8, 13, 20, 30, 45)",0.48179
125,"(1, 2, 5, 8, 13, 20, 30, 46)",0.48192
126,"(1, 2, 5, 8, 13, 20, 31, 46)",0.48205
127,"(1, 3, 5, 8, 13, 20, 31, 46)",0.48218
128,"(1, 3, 5, 8, 13, 20, 31, 47)",0.48231
129,"(1, 3, 5, 8, 13, 21, 31, 47)",0.48243
130,"(1, 3, 5, 8, 13, 21, 32, 47)",0.48255
131,"(1, 3, 5, 8, 13, 21, 32, 48)",0.48268
132,"(1, 3, 5, 8, 14, 21, 32, 48)",0.48279
133,"(1, 3, 5, 8, 14, 21, 32, 49)",0.48290
134,"(1, 3, 5, 8, 14, 21, 33, 49)",0.48302
135,"(1, 3, 5, 9, 14, 21, 33, 49)",0.48313
136,"(1, 3, 5, 9, 14, 22, 33, 49)",0.48324
137,"(1, 3, 5, 9, 14, 22, 33, 50)",0.48336
138,"(1, 3, 5, 9, 14, 22, 34, 50)",0.48346
139,"(1, 3, 5, 9, 14, 22, 34, 51)",0.48357
140,"(1, 1, 3, 5, 9, 14, 22, 34, 51)",0.48367
141,"(1, 1, 3, 5, 9, 14, 23, 34, 51)",0.48377
142,"(1, 1, 3, 5, 9, 14, 23, 34, 52)",0.48387
143,"(1, 1, 3, 5, 9, 15, 23, 34, 52)",0.48397
144,"(1, 1, 3, 5, 9, 15, 23, 35, 52)",0.48408
145,"(1, 1, 3, 6, 9, 15, 23, 35, 52)",0.48417
146,"(1, 1, 3, 6, 9, 15, 23, 35, 53)",0.48427
147,"(1, 1, 3, 6, 9, 15, 23, 36, 53)",0.48437
148,"(1, 1, 3, 6, 9, 15, 24, 36, 53)",0.48446
149,"(1, 1, 3, 6, 9, 15, 24, 36, 54)",0.48456
150,"(1, 1, 3, 6, 10, 15, 24, 36, 54)",0.48465
151,"(1, 1, 3, 6, 10, 15, 24, 36, 55)",0.48474
152,"(1, 1, 3, 6, 10, 15, 24, 37, 55)",0.48483
153,"(1, 1, 3, 6, 10, 16, 24, 37, 55)",0.48493
154,"(1, 2, 3, 6, 10, 16, 24, 37, 55)",0.48502
155,"(1, 2, 3, 6, 10, 16, 24, 37, 56)",0.48511
156,"(1, 2, 3, 6, 10, 16, 25, 37, 56)",0.48520
157,"(1, 2, 3, 6, 10, 16, 25, 38, 56)",0.48528
158,"(1, 2, 3, 6, 10, 16, 25, 38, 57)",0.48537
159,"(1, 2, 4, 6, 10, 16, 25, 38, 57)",0.48545
160,"(1, 2, 4, 6, 10, 16, 25, 38, 58)",0.48552
161,"(1, 2, 4, 6, 10, 16, 25, 39, 58)",0.48561
162,"(1, 2, 4, 6, 10, 16, 26, 39, 58)",0.48569
163,"(1, 2, 4, 6, 10, 17, 26, 39, 58)",0.48577
164,"(1, 2, 4, 6, 10, 17, 26, 39, 59)",0.48585
165,"(1, 2, 4, 6, 11, 17, 26, 39, 59)",0.48593
166,"(1, 2, 4, 6, 11, 17, 26, 40, 59)",0.48601
167,"(1, 2, 4, 6, 11, 17, 26, 40, 60)",0.48609
168,"(1, 2, 4, 6, 11, 17, 27, 40, 60)",0.48616
169,"(1, 2, 4, 7, 11, 17, 27, 40, 60)",0.48624
170,"(1, 2, 4, 7, 11, 17, 27, 41, 60)",0.48631
171,"(1, 2, 4, 7, 11, 17, 27, 41, 61)",0.48639
172,"(1, 2, 4, 7, 11, 18, 27, 41, 61)",0.48646
173,"(1, 2, 4, 7, 11, 18, 27, 41, 62)",0.48653
174,"(1, 2, 4, 7, 11, 18, 27, 42, 62)",0.48660
175,"(1, 2, 4, 7, 11, 18, 28, 42, 62)",0.48667
176,"(1, 2, 4, 7, 11, 18, 28, 42, 63)",0.48674
177,"(1, 2, 4, 7, 12, 18, 28, 42, 63)",0.48681
178,"(1, 2, 4, 7, 12, 18, 28, 43, 63)",0.48688
179,"(1, 2, 4, 7, 12, 18, 28, 43, 64)",0.48694
180,"(1, 2, 4, 7, 12, 19, 28, 43, 64)",0.48701
181,"(1, 2, 4, 7, 12, 19, 29, 43, 64)",0.48707
182,"(1, 2, 4, 7, 12, 19, 29, 43, 65)",0.48714
183,"(1, 2, 4, 7, 12, 19, 29, 44, 65)",0.48720
184,"(1, 2, 4, 8, 12, 19, 29, 44, 65)",0.48726
185,"(1, 2, 4, 8, 12, 19, 29, 44, 66)",0.48733
186,"(1, 2, 4, 8, 12, 19, 30, 44, 66)",0.48738
187,"(1, 2, 4, 8, 12, 19, 30, 45, 66)",0.48744
188,"(1, 2, 5, 8, 12, 19, 30, 45, 66)",0.48750
189,"(1, 2, 5, 8, 12, 19, 30, 45, 67)",0.48757
190,"(1, 2, 5, 8, 12, 20, 30, 45, 67)",0.48763
191,"(1, 2, 5, 8, 12, 20, 30, 45, 68)",0.48768
192,"(1, 2, 5, 8, 13, 20, 30, 45, 68)",0.48774
193,"(1, 2, 5, 8, 13, 20, 30, 46, 68)",0.48780
194,"(1, 2, 5, 8, 13, 20, 31, 46, 68)",0.48786
195,"(1, 2, 5, 8, 13, 20, 31, 46, 69)",0.48792
196,"(1, 3, 5, 8, 13, 20, 31, 46, 69)",0.48797
197,"(1, 3, 5, 8, 13, 20, 31, 47, 69)",0.48803
198,"(1, 3, 5, 8, 13, 20, 31, 47, 70)",0.48809
199,"(1, 3, 5, 8, 13, 21, 31, 47, 70)",0.48814
200,"(1, 3, 5, 8, 13, 21, 32, 47, 70)",0.48819
201,"(1, 3, 5, 8, 13, 21, 32, 47, 71)",0.48825
202,"(1, 3, 5, 8, 13, 21, 32, 48, 71)",0.48830
203,"(1, 3, 5, 8, 13, 21, 32, 48, 72)",0.48835
204,"(1, 3, 5, 8, 14, 21, 32, 48, 72)",0.48841
205,"(1, 3, 5, 8, 14, 21, 32, 49, 72)",0.48846
206,"(1, 3, 5, 8, 14, 21, 33, 49, 72)",0.48851
207,"(1, 3, 5, 8, 14, 21, 33, 49, 73)",0.48856
208,"(1, 3, 5, 9, 14, 21, 33, 49, 73)",0.48861
209,"(1, 3, 5, 9, 14, 22, 33, 49, 73)",0.48866
210,"(1, 3, 5, 9, 14, 22, 33, 49, 74)",0.48871
211,"(1, 3, 5, 9, 14, 22, 33, 50, 74)",0.48876
212,"(1, 3, 5, 9, 14, 22, 34, 50, 74)",0.48881
213,"(1, 3, 5, 9, 14, 22, 34, 50, 75)",0.48885
214,"(1, 3, 5, 9, 14, 22, 34, 51, 75)",0.48890
215,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 75)",0.48895
216,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76)",0.48899
217,"(1, 1, 3, 5, 9, 14, 23, 34, 51, 76)",0.48904
218,"(1, 1, 3, 5, 9, 14, 23, 34, 52, 76)",0.48908
219,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 76)",0.48913
220,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77)",0.48917
221,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77)",0.48922
222,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 78)",0.48926
223,"(1, 1, 3, 6, 9, 15, 23, 35, 52, 78)",0.48931
224,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78)",0.48935
225,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 79)",0.48940
226,"(1, 1, 3, 6, 9, 15, 23, 36, 53, 79)",0.48944
227,"(1, 1, 3, 6, 9, 15, 24, 36, 53, 79)",0.48948
228,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 79)",0.48952
229,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 80)",0.48957
230,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 80)",0.48961
231,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 81)",0.48965
232,"(1, 1, 3, 6, 10, 15, 24, 36, 55, 81)",0.48969
233,"(1, 1, 3, 6, 10, 15, 24, 37, 55, 81)",0.48973
234,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 81)",0.48977
235,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 82)",0.48981
236,"(1, 2, 3, 6, 10, 16, 24, 37, 55, 82)",0.48985
237,"(1, 2, 3, 6, 10, 16, 24, 37, 56, 82)",0.48989
238,"(1, 2, 3, 6, 10, 16, 24, 37, 56, 83)",0.48993
239,"(1, 2, 3, 6, 10, 16, 25, 37, 56, 83)",0.48997
240,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 83)",0.49001
241,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 84)",0.49005
242,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 84)",0.49009
243,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 85)",0.49012
244,"(1, 2, 4, 6, 10, 16, 25, 38, 57, 85)",0.49016
245,"(1, 2, 4, 6, 10, 16, 25, 38, 58, 85)",0.49020
246,"(1, 2, 4, 6, 10, 16, 25, 39, 58, 85)",0.49023
247,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 85)",0.49027
248,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 86)",0.49031
249,"(1, 2, 4, 6, 10, 17, 26, 39, 58, 86)",0.49034
250,"(1, 2, 4, 6, 10, 17, 26, 39, 59, 86)",0.49038
251,"(1, 2, 4, 6, 10, 17, 26, 39, 59, 87)",0.49041
252,"(1, 2, 4, 6, 11, 17, 26, 39, 59, 87)",0.49045
253,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 87)",0.49049
254,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 88)",0.49052
255,"(1, 2, 4, 6, 11, 17, 26, 40, 60, 88)",0.49055
256,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 88)",0.49059
257,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 89)",0.49062
258,"(1, 2, 4, 7, 11, 17, 27, 40, 60, 89)",0.49066
259,"(1, 2, 4, 7, 11, 17, 27, 41, 60, 89)",0.49069
260,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 89)",0.49072
261,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 90)",0.49076
262,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 90)",0.49079
263,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 91)",0.49082
264,"(1, 2, 4, 7, 11, 18, 27, 41, 62, 91)",0.49086
265,"(1, 2, 4, 7, 11, 18, 27, 42, 62, 91)",0.49089
266,"(1, 2, 4, 7, 11, 18, 27, 42, 62, 92)",0.49092
267,"(1, 2, 4, 7, 11, 18, 28, 42, 62, 92)",0.49095
268,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 92)",0.49098
269,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 93)",0.49101
270,"(1, 2, 4, 7, 12, 18, 28, 42, 63, 93)",0.49104
271,"(1, 2, 4, 7, 12, 18, 28, 43, 63, 93)",0.49107
272,"(1, 2, 4, 7, 12, 18, 28, 43, 63, 94)",0.49110
273,"(1, 2, 4, 7, 12, 18, 28, 43, 64, 94)",0.49113
274,"(1, 2, 4, 7, 12, 19, 28, 43, 64, 94)",0.49116
275,"(1, 2, 4, 7, 12, 19, 28, 43, 64, 95)",0.49119
276,"(1, 2, 4, 7, 12, 19, 29, 43, 64, 95)",0.49122
277,"(1, 2, 4, 7, 12, 19, 29, 43, 65, 95)",0.49125
278,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 95)",0.49128
279,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 96)",0.49131
280,"(1, 2, 4, 8, 12, 19, 29, 44, 65, 96)",0.49134
281,"(1, 2, 4, 8, 12, 19, 29, 44, 65, 97)",0.49136
282,"(1, 2, 4, 8, 12, 19, 29, 44, 66, 97)",0.49139
283,"(1, 2, 4, 8, 12, 19, 30, 44, 66, 97)",0.49142
284,"(1, 2, 4, 8, 12, 19, 30, 44, 66, 98)",0.49145
285,"(1, 2, 4, 8, 12, 19, 30, 45, 66, 98)",0.49147
286,"(1, 2, 5, 8, 12, 19, 30, 45, 66, 98)",0.49150
287,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 98)",0.49153
288,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 99)",0.49156
289,"(1, 2, 5, 8, 12, 20, 30, 45, 67, 99)",0.49158
290,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 99)",0.49161
291,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 100)",0.49164
292,"(1, 2, 5, 8, 13, 20, 30, 45, 68, 100)",0.49166
293,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 100)",0.49169
294,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 101)",0.49172
295,"(1, 2, 5, 8, 13, 20, 31, 46, 68, 101)",0.49174
296,"(1, 2, 5, 8, 13, 20, 31, 46, 69, 101)",0.49177
297,"(1, 2, 5, 8, 13, 20, 31, 46, 69, 102)",0.49179
298,"(1, 3, 5, 8, 13, 20, 31, 46, 69, 102)",0.49182
299,"(1, 3, 5, 8, 13, 20, 31, 47, 69, 102)",0.49185
300,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 102)",0.49187
301,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 103)",0.49190
302,"(1, 3, 5, 8, 13, 21, 31, 47, 70, 103)",0.49192
303,"(1, 3, 5, 8, 13, 21, 31, 47, 70, 104)",0.49195
304,"(1, 3, 5, 8, 13, 21, 32, 47, 70, 104)",0.49197
305,"(1, 3, 5, 8, 13, 21, 32, 47, 71, 104)",0.49200
306,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 104)",0.49202
307,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 105)",0.49204
308,"(1, 3, 5, 8, 13, 21, 32, 48, 72, 105)",0.49207
309,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 105)",0.49209
310,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 106)",0.49211
311,"(1, 3, 5, 8, 14, 21, 32, 49, 72, 106)",0.49214
312,"(1, 3, 5, 8, 14, 21, 33, 49, 72, 106)",0.49216
313,"(1, 3, 5, 8, 14, 21, 33, 49, 72, 107)",0.49218
314,"(1, 3, 5, 8, 14, 21, 33, 49, 73, 107)",0.49221
315,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 107)",0.49223
316,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 108)",0.49225
317,"(1, 3, 5, 9, 14, 22, 33, 49, 73, 108)",0.49228
318,"(1, 3, 5, 9, 14, 22, 33, 49, 74, 108)",0.49230
319,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 108)",0.49232
320,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109)",0.49234
321,"(1, 3, 5, 9, 14, 22, 34, 50, 74, 109)",0.49236
322,"(1, 3, 5, 9, 14, 22, 34, 50, 74, 110)",0.49239
323,"(1, 3, 5, 9, 14, 22, 34, 50, 75, 110)",0.49241
324,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 110)",0.49243
325,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 111)",0.49245
326,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 75, 111)",0.49247
327,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 111)",0.49249
328,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 112)",0.49251
329,"(1, 1, 3, 5, 9, 14, 23, 34, 51, 76, 112)",0.49254
330,"(1, 1, 3, 5, 9, 14, 23, 34, 52, 76, 112)",0.49256
331,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 76, 112)",0.49258
332,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 112)",0.49260
333,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 113)",0.49262
334,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 113)",0.49264
335,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 114)",0.49266
336,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 78, 114)",0.49268
337,"(1, 1, 3, 6, 9, 15, 23, 35, 52, 78, 114)",0.49270
338,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78, 114)",0.49272
339,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78, 115)",0.49274
340,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 79, 115)",0.49276
341,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 79, 116)",0.49278
342,"(1, 1, 3, 6, 9, 15, 23, 36, 53, 79, 116)",0.49280
343,"(1, 1, 3, 6, 9, 15, 24, 36, 53, 79, 116)",0.49282
344,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 79, 116)",0.49284
345,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 79, 117)",0.49286
346,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 80, 117)",0.49288
347,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 80, 117)",0.49290
348,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 80, 118)",0.49292
349,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 81, 118)",0.49293
350,"(1, 1, 3, 6, 10, 15, 24, 36, 55, 81, 118)",0.49295
351,"(1, 1, 3, 6, 10, 15, 24, 36, 55, 81, 119)",0.49297
352,"(1, 1, 3, 6, 10, 15, 24, 37, 55, 81, 119)",0.49299
353,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 81, 119)",0.49301
354,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 81, 120)",0.49303
355,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 82, 120)",0.49305
356,"(1, 2, 3, 6, 10, 16, 24, 37, 55, 82, 120)",0.49306
357,"(1, 2, 3, 6, 10, 16, 24, 37, 55, 82, 121)",0.49308
358,"(1, 2, 3, 6, 10, 16, 24, 37, 56, 82, 121)",0.49310
359,"(1, 2, 3, 6, 10, 16, 24, 37, 56, 83, 121)",0.49312
360,"(1, 2, 3, 6, 10, 16, 25, 37, 56, 83, 121)",0.49314
361,"(1, 2, 3, 6, 10, 16, 25, 37, 56, 83, 122)",0.49315
362,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 83, 122)",0.49317
363,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 84, 122)",0.49319
364,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 84, 123)",0.49321
365,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 84, 123)",0.49323
366,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 84, 124)",0.49324
367,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 85, 124)",0.49326
368,"(1, 2, 4, 6, 10, 16, 25, 38, 57, 85, 124)",0.49328
369,"(1, 2, 4, 6, 10, 16, 25, 38, 57, 85, 125)",0.49329
370,"(1, 2, 4, 6, 10, 16, 25, 38, 58, 85, 125)",0.49331
371,"(1, 2, 4, 6, 10, 16, 25, 39, 58, 85, 125)",0.49333
372,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 85, 125)",0.49334
373,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 86, 125)",0.49336
374,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 86, 126)",0.49338
375,"(1, 2, 4, 6, 10, 17, 26, 39, 58, 86, 126)",0.49339
376,"(1, 2, 4, 6, 10, 17, 26, 39, 58, 86, 127)",0.49341
377,"(1, 2, 4, 6, 10, 17, 26, 39, 59, 86, 127)",0.49343
378,"(1, 2, 4, 6, 10, 17, 26, 39, 59, 87, 127)",0.49344
379,"(1, 2, 4, 6, 11, 17, 26, 39, 59, 87, 127)",0.49346
380,"(1, 2, 4, 6, 11, 17, 26, 39, 59, 87, 128)",0.49347
381,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 87, 128)",0.49349
382,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 88, 128)",0.49351
383,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 88, 129)",0.49352
384,"(1, 2, 4, 6, 11, 17, 26, 40, 60, 88, 129)",0.49354
385,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 88, 129)",0.49355
386,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 88, 130)",0.49357
387,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 89, 130)",0.49358
388,"(1, 2, 4, 7, 11, 17, 27, 40, 60, 89, 130)",0.49360
389,"(1, 2, 4, 7, 11, 17, 27, 40, 60, 89, 131)",0.49362
390,"(1, 2, 4, 7, 11, 17, 27, 41, 60, 89, 131)",0.49363
391,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 89, 131)",0.49365
392,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 90, 131)",0.49366
393,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 90, 132)",0.49368
394,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 90, 132)",0.49369
395,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 90, 133)",0.49371
396,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 91, 133)",0.49372
397,"(1, 2, 4, 7, 11, 18, 27, 41, 62, 91, 133)",0.49374
398,"(1, 2, 4, 7, 11, 18, 27, 41, 62, 91, 134)",0.49375
399,"(1, 2, 4, 7, 11, 18, 27, 42, 62, 91, 134)",0.49377
400,"(1, 2, 4, 7, 11, 18, 27, 42, 62, 92, 134)",0.49378
401,"(1, 2, 4, 7, 11, 18, 28, 42, 62, 92, 134)",0.49380
402,"(1, 2, 4, 7, 11, 18, 28, 42, 62, 92, 135)",0.49381
403,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 92, 135)",0.49382
404,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 93, 135)",0.49384
405,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 93, 136)",0.49385
406,"(1, 2, 4, 7, 12, 18, 28, 42, 63, 93, 136)",0.49387
407,"(1, 2, 4, 7, 12, 18, 28, 42, 63, 93, 137)",0.49388
408,"(1, 2, 4, 7, 12, 18, 28, 43, 63, 93, 137)",0.49390
409,"(1, 2, 4, 7, 12, 18, 28, 43, 63, 94, 137)",0.49391
410,"(1, 2, 4, 7, 12, 18, 28, 43, 64, 94, 137)",0.49392
411,"(1, 2, 4, 7, 12, 18, 28, 43, 64, 94, 138)",0.49394
412,"(1, 2, 4, 7, 12, 19, 28, 43, 64, 94, 138)",0.49395
413,"(1, 2, 4, 7, 12, 19, 28, 43, 64, 95, 138)",0.49396
414,"(1, 2, 4, 7, 12, 19, 29, 43, 64, 95, 138)",0.49398
415,"(1, 2, 4, 7, 12, 19, 29, 43, 64, 95, 139)",0.49399
416,"(1, 2, 4, 7, 12, 19, 29, 43, 65, 95, 139)",0.49400
417,"(1, 2, 4, 7, 12, 19, 29, 43, 65, 95, 140)",0.49402
418,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 95, 140)",0.49403
419,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 96, 140)",0.49404
420,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 96, 141)",0.49406
421,"(1, 2, 4, 8, 12, 19, 29, 44, 65, 96, 141)",0.49407
422,"(1, 2, 4, 8, 12, 19, 29, 44, 65, 97, 141)",0.49408
423,"(1, 2, 4, 8, 12, 19, 29, 44, 66, 97, 141)",0.49410
424,"(1, 2, 4, 8, 12, 19, 29, 44, 66, 97, 142)",0.49411
425,"(1, 2, 4, 8, 12, 19, 30, 44, 66, 97, 142)",0.49412
426,"(1, 2, 4, 8, 12, 19, 30, 44, 66, 97, 143)",0.49413
427,"(1, 2, 4, 8, 12, 19, 30, 44, 66, 98, 143)",0.49415
428,"(1, 2, 4, 8, 12, 19, 30, 45, 66, 98, 143)",0.49416
429,"(1, 2, 5, 8, 12, 19, 30, 45, 66, 98, 143)",0.49417
430,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 98, 143)",0.49419
431,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 98, 144)",0.49420
432,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 99, 144)",0.49421
433,"(1, 2, 5, 8, 12, 20, 30, 45, 67, 99, 144)",0.49422
434,"(1, 2, 5, 8, 12, 20, 30, 45, 67, 99, 145)",0.49424
435,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 99, 145)",0.49425
436,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 100, 145)",0.49426
437,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 100, 146)",0.49427
438,"(1, 2, 5, 8, 13, 20, 30, 45, 68, 100, 146)",0.49429
439,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 100, 146)",0.49430
440,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 100, 147)",0.49431
441,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 101, 147)",0.49432
442,"(1, 2, 5, 8, 13, 20, 31, 46, 68, 101, 147)",0.49433
443,"(1, 2, 5, 8, 13, 20, 31, 46, 68, 101, 148)",0.49435
444,"(1, 2, 5, 8, 13, 20, 31, 46, 69, 101, 148)",0.49436
445,"(1, 2, 5, 8, 13, 20, 31, 46, 69, 102, 148)",0.49437
446,"(1, 3, 5, 8, 13, 20, 31, 46, 69, 102, 148)",0.49438
447,"(1, 3, 5, 8, 13, 20, 31, 46, 69, 102, 149)",0.49439
448,"(1, 3, 5, 8, 13, 20, 31, 47, 69, 102, 149)",0.49441
449,"(1, 3, 5, 8, 13, 20, 31, 47, 69, 102, 150)",0.49442
450,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 102, 150)",0.49443
451,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 103, 150)",0.49444
452,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 103, 151)",0.49445
453,"(1, 3, 5, 8, 13, 21, 31, 47, 70, 103, 151)",0.49446
454,"(1, 3, 5, 8, 13, 21, 31, 47, 70, 104, 151)",0.49447
455,"(1, 3, 5, 8, 13, 21, 32, 47, 70, 104, 151)",0.49449
456,"(1, 3, 5, 8, 13, 21, 32, 47, 70, 104, 152)",0.49450
457,"(1, 3, 5, 8, 13, 21, 32, 47, 71, 104, 152)",0.49451
458,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 104, 152)",0.49452
459,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 104, 153)",0.49453
460,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 105, 153)",0.49454
461,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 105, 154)",0.49455
462,"(1, 3, 5, 8, 13, 21, 32, 48, 72, 105, 154)",0.49457
463,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 105, 154)",0.49458
464,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 106, 154)",0.49459
465,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 106, 155)",0.49460
466,"(1, 3, 5, 8, 14, 21, 32, 49, 72, 106, 155)",0.49461
467,"(1, 3, 5, 8, 14, 21, 33, 49, 72, 106, 155)",0.49462
468,"(1, 3, 5, 8, 14, 21, 33, 49, 72, 106, 156)",0.49463
469,"(1, 3, 5, 8, 14, 21, 33, 49, 72, 107, 156)",0.49464
470,"(1, 3, 5, 8, 14, 21, 33, 49, 73, 107, 156)",0.49465
471,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 107, 156)",0.49466
472,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 107, 157)",0.49467
473,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 108, 157)",0.49468
474,"(1, 3, 5, 9, 14, 22, 33, 49, 73, 108, 157)",0.49469
475,"(1, 3, 5, 9, 14, 22, 33, 49, 73, 108, 158)",0.49470
476,"(1, 3, 5, 9, 14, 22, 33, 49, 74, 108, 158)",0.49471
477,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 108, 158)",0.49472
478,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109, 158)",0.49474
479,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109, 159)",0.49475
480,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109, 160)",0.49476
481,"(1, 3, 5, 9, 14, 22, 34, 50, 74, 109, 160)",0.49476
482,"(1, 3, 5, 9, 14, 22, 34, 50, 74, 110, 160)",0.49478
483,"(1, 3, 5, 9, 14, 22, 34, 50, 75, 110, 160)",0.49479
484,"(1, 3, 5, 9, 14, 22, 34, 50, 75, 110, 161)",0.49480
485,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 110, 161)",0.49481
486,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 111, 161)",0.49482
487,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 111, 162)",0.49483
488,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 75, 111, 162)",0.49484
489,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 111, 162)",0.49484
490,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 111, 163)",0.49486
491,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 112, 163)",0.49487
492,"(1, 1, 3, 5, 9, 14, 23, 34, 51, 76, 112, 163)",0.49487
493,"(1, 1, 3, 5, 9, 14, 23, 34, 52, 76, 112, 163)",0.49488
494,"(1, 1, 3, 5, 9, 14, 23, 34, 52, 76, 112, 164)",0.49489
495,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 76, 112, 164)",0.49490
496,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 112, 164)",0.49491
497,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 113, 164)",0.49492
498,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 113, 165)",0.49493
499,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 113, 165)",0.49494
500,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 113, 166)",0.49495
501,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 114, 166)",0.49496
502,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 78, 114, 166)",0.49497
503,"(1, 1, 3, 6, 9, 15, 23, 35, 52, 78, 114, 166)",0.49498
504,"(1, 1, 3, 6, 9, 15, 23, 35, 52, 78, 114, 167)",0.49499
505,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78, 114, 167)",0.49500
506,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78, 115, 167)",0.49501
507,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78, 115, 168)",0.49502
508,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 79, 115, 168)",0.49503
509,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 79, 116, 168)",0.49504
510,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 79, 116, 169)",0.49504
511,"(1, 1, 3, 6, 9, 15, 23, 36, 53, 79, 116, 169)",0.49505
512,"(1, 1, 3, 6, 9, 15, 24, 36, 53, 79, 116, 169)",0.49506
513,"(1, 1, 3, 6, 9, 15, 24, 36, 53, 79, 116, 170)",0.49507
514,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 79, 116, 170)",0.49508
515,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 79, 117, 170)",0.49509
516,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 80, 117, 170)",0.49510
517,"(1, 1, 3, 6, 9, 15, 24, 36, 54, 80, 117, 171)",0.49511
518,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 80, 117, 171)",0.49512
519,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 80, 118, 171)",0.49513
520,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 80, 118, 172)",0.49513
521,"(1, 1, 3, 6, 10, 15, 24, 36, 54, 81, 118, 172)",0.49514
522,"(1, 1, 3, 6, 10, 15, 24, 36, 55, 81, 118, 172)",0.49515
523,"(1, 1, 3, 6, 10, 15, 24, 36, 55, 81, 118, 173)",0.49516
524,"(1, 1, 3, 6, 10, 15, 24, 36, 55, 81, 119, 173)",0.49517
525,"(1, 1, 3, 6, 10, 15, 24, 37, 55, 81, 119, 173)",0.49518
526,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 81, 119, 173)",0.49519
527,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 81, 119, 174)",0.49520
528,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 81, 120, 174)",0.49520
529,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 82, 120, 174)",0.49521
530,"(1, 1, 3, 6, 10, 16, 24, 37, 55, 82, 120, 175)",0.49522
531,"(1, 2, 3, 6, 10, 16, 24, 37, 55, 82, 120, 175)",0.49523
532,"(1, 2, 3, 6, 10, 16, 24, 37, 55, 82, 120, 176)",0.49524
533,"(1, 2, 3, 6, 10, 16, 24, 37, 55, 82, 121, 176)",0.49525
534,"(1, 2, 3, 6, 10, 16, 24, 37, 56, 82, 121, 176)",0.49525
535,"(1, 2, 3, 6, 10, 16, 24, 37, 56, 83, 121, 176)",0.49526
536,"(1, 2, 3, 6, 10, 16, 24, 37, 56, 83, 121, 177)",0.49527
537,"(1, 2, 3, 6, 10, 16, 25, 37, 56, 83, 121, 177)",0.49528
538,"(1, 2, 3, 6, 10, 16, 25, 37, 56, 83, 122, 177)",0.49529
539,"(1, 2, 3, 6, 10, 16, 25, 37, 56, 83, 122, 178)",0.49530
540,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 83, 122, 178)",0.49530
541,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 84, 122, 178)",0.49531
542,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 84, 122, 179)",0.49532
543,"(1, 2, 3, 6, 10, 16, 25, 38, 56, 84, 123, 179)",0.49533
544,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 84, 123, 179)",0.49534
545,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 84, 123, 180)",0.49535
546,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 84, 124, 180)",0.49535
547,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 85, 124, 180)",0.49536
548,"(1, 2, 3, 6, 10, 16, 25, 38, 57, 85, 124, 181)",0.49537
549,"(1, 2, 4, 6, 10, 16, 25, 38, 57, 85, 124, 181)",0.49538
550,"(1, 2, 4, 6, 10, 16, 25, 38, 57, 85, 125, 181)",0.49538
551,"(1, 2, 4, 6, 10, 16, 25, 38, 58, 85, 125, 181)",0.49539
552,"(1, 2, 4, 6, 10, 16, 25, 38, 58, 85, 125, 182)",0.49540
553,"(1, 2, 4, 6, 10, 16, 25, 39, 58, 85, 125, 182)",0.49541
554,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 85, 125, 182)",0.49542
555,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 85, 125, 183)",0.49542
556,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 86, 125, 183)",0.49543
557,"(1, 2, 4, 6, 10, 16, 26, 39, 58, 86, 126, 183)",0.49544
558,"(1, 2, 4, 6, 10, 17, 26, 39, 58, 86, 126, 183)",0.49545
559,"(1, 2, 4, 6, 10, 17, 26, 39, 58, 86, 126, 184)",0.49546
560,"(1, 2, 4, 6, 10, 17, 26, 39, 58, 86, 127, 184)",0.49546
561,"(1, 2, 4, 6, 10, 17, 26, 39, 58, 86, 127, 185)",0.49547
562,"(1, 2, 4, 6, 10, 17, 26, 39, 59, 86, 127, 185)",0.49548
563,"(1, 2, 4, 6, 10, 17, 26, 39, 59, 87, 127, 185)",0.49549
564,"(1, 2, 4, 6, 11, 17, 26, 39, 59, 87, 127, 185)",0.49549
565,"(1, 2, 4, 6, 11, 17, 26, 39, 59, 87, 127, 186)",0.49550
566,"(1, 2, 4, 6, 11, 17, 26, 39, 59, 87, 128, 186)",0.49551
567,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 87, 128, 186)",0.49552
568,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 87, 128, 187)",0.49552
569,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 88, 128, 187)",0.49553
570,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 88, 129, 187)",0.49554
571,"(1, 2, 4, 6, 11, 17, 26, 40, 59, 88, 129, 188)",0.49555
572,"(1, 2, 4, 6, 11, 17, 26, 40, 60, 88, 129, 188)",0.49555
573,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 88, 129, 188)",0.49556
574,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 88, 129, 189)",0.49557
575,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 88, 130, 189)",0.49558
576,"(1, 2, 4, 6, 11, 17, 27, 40, 60, 89, 130, 189)",0.49558
577,"(1, 2, 4, 7, 11, 17, 27, 40, 60, 89, 130, 189)",0.49559
578,"(1, 2, 4, 7, 11, 17, 27, 40, 60, 89, 130, 190)",0.49560
579,"(1, 2, 4, 7, 11, 17, 27, 40, 60, 89, 131, 190)",0.49560
580,"(1, 2, 4, 7, 11, 17, 27, 41, 60, 89, 131, 190)",0.49561
581,"(1, 2, 4, 7, 11, 17, 27, 41, 60, 89, 131, 191)",0.49562
582,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 89, 131, 191)",0.49563
583,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 90, 131, 191)",0.49563
584,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 90, 132, 191)",0.49564
585,"(1, 2, 4, 7, 11, 17, 27, 41, 61, 90, 132, 192)",0.49565
586,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 90, 132, 192)",0.49565
587,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 90, 132, 193)",0.49566
588,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 90, 133, 193)",0.49567
589,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 91, 133, 193)",0.49568
590,"(1, 2, 4, 7, 11, 18, 27, 41, 61, 91, 133, 194)",0.49568
591,"(1, 2, 4, 7, 11, 18, 27, 41, 62, 91, 133, 194)",0.49569
592,"(1, 2, 4, 7, 11, 18, 27, 41, 62, 91, 134, 194)",0.49570
593,"(1, 2, 4, 7, 11, 18, 27, 42, 62, 91, 134, 194)",0.49570
594,"(1, 2, 4, 7, 11, 18, 27, 42, 62, 91, 134, 195)",0.49571
595,"(1, 2, 4, 7, 11, 18, 27, 42, 62, 92, 134, 195)",0.49572
596,"(1, 2, 4, 7, 11, 18, 28, 42, 62, 92, 134, 195)",0.49572
597,"(1, 2, 4, 7, 11, 18, 28, 42, 62, 92, 134, 196)",0.49573
598,"(1, 2, 4, 7, 11, 18, 28, 42, 62, 92, 135, 196)",0.49574
599,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 92, 135, 196)",0.49574
600,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 92, 135, 197)",0.49575
601,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 93, 135, 197)",0.49576
602,"(1, 2, 4, 7, 11, 18, 28, 42, 63, 93, 136, 197)",0.49576
603,"(1, 2, 4, 7, 12, 18, 28, 42, 63, 93, 136, 197)",0.49577
604,"(1, 2, 4, 7, 12, 18, 28, 42, 63, 93, 136, 198)",0.49578
605,"(1, 2, 4, 7, 12, 18, 28, 42, 63, 93, 137, 198)",0.49578
606,"(1, 2, 4, 7, 12, 18, 28, 42, 63, 93, 137, 199)",0.49579
607,"(1, 2, 4, 7, 12, 18, 28, 43, 63, 93, 137, 199)",0.49580
608,"(1, 2, 4, 7, 12, 18, 28, 43, 63, 94, 137, 199)",0.49580
609,"(1, 2, 4, 7, 12, 18, 28, 43, 64, 94, 137, 199)",0.49581
610,"(1, 2, 4, 7, 12, 18, 28, 43, 64, 94, 137, 200)",0.49582
611,"(1, 2, 4, 7, 12, 18, 28, 43, 64, 94, 138, 200)",0.49582
612,"(1, 2, 4, 7, 12, 19, 28, 43, 64, 94, 138, 200)",0.49583
613,"(1, 2, 4, 7, 12, 19, 28, 43, 64, 94, 138, 201)",0.49584
614,"(1, 2, 4, 7, 12, 19, 28, 43, 64, 95, 138, 201)",0.49584
615,"(1, 2, 4, 7, 12, 19, 29, 43, 64, 95, 138, 201)",0.49585
616,"(1, 2, 4, 7, 12, 19, 29, 43, 64, 95, 139, 201)",0.49585
617,"(1, 2, 4, 7, 12, 19, 29, 43, 64, 95, 139, 202)",0.49586
618,"(1, 2, 4, 7, 12, 19, 29, 43, 65, 95, 139, 202)",0.49587
619,"(1, 2, 4, 7, 12, 19, 29, 43, 65, 95, 139, 203)",0.49587
620,"(1, 2, 4, 7, 12, 19, 29, 43, 65, 95, 140, 203)",0.49588
621,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 95, 140, 203)",0.49588
622,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 96, 140, 203)",0.49589
623,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 96, 140, 204)",0.49590
624,"(1, 2, 4, 7, 12, 19, 29, 44, 65, 96, 141, 204)",0.49590
625,"(1, 2, 4, 8, 12, 19, 29, 44, 65, 96, 141, 204)",0.49591
626,"(1, 2, 4, 8, 12, 19, 29, 44, 65, 96, 141, 205)",0.49592
627,"(1, 2, 4, 8, 12, 19, 29, 44, 65, 97, 141, 205)",0.49592
628,"(1, 2, 4, 8, 12, 19, 29, 44, 66, 97, 141, 205)",0.49593
629,"(1, 2, 4, 8, 12, 19, 29, 44, 66, 97, 141, 206)",0.49593
630,"(1, 2, 4, 8, 12, 19, 29, 44, 66, 97, 142, 206)",0.49594
631,"(1, 2, 4, 8, 12, 19, 29, 44, 66, 97, 142, 207)",0.49595
632,"(1, 2, 4, 8, 12, 19, 30, 44, 66, 97, 142, 207)",0.49595
633,"(1, 2, 4, 8, 12, 19, 30, 44, 66, 97, 143, 207)",0.49596
634,"(1, 2, 4, 8, 12, 19, 30, 44, 66, 98, 143, 207)",0.49596
635,"(1, 2, 4, 8, 12, 19, 30, 45, 66, 98, 143, 207)",0.49597
636,"(1, 2, 4, 8, 12, 19, 30, 45, 66, 98, 143, 208)",0.49598
637,"(1, 2, 5, 8, 12, 19, 30, 45, 66, 98, 143, 208)",0.49598
638,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 98, 143, 208)",0.49599
639,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 98, 143, 209)",0.49599
640,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 98, 144, 209)",0.49600
641,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 99, 144, 209)",0.49601
642,"(1, 2, 5, 8, 12, 19, 30, 45, 67, 99, 144, 210)",0.49601
643,"(1, 2, 5, 8, 12, 20, 30, 45, 67, 99, 144, 210)",0.49602
644,"(1, 2, 5, 8, 12, 20, 30, 45, 67, 99, 145, 210)",0.49602
645,"(1, 2, 5, 8, 12, 20, 30, 45, 67, 99, 145, 211)",0.49603
646,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 99, 145, 211)",0.49603
647,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 100, 145, 211)",0.49604
648,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 100, 146, 211)",0.49605
649,"(1, 2, 5, 8, 12, 20, 30, 45, 68, 100, 146, 212)",0.49605
650,"(1, 2, 5, 8, 13, 20, 30, 45, 68, 100, 146, 212)",0.49606
651,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 100, 146, 212)",0.49606
652,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 100, 146, 213)",0.49607
653,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 100, 147, 213)",0.49608
654,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 101, 147, 213)",0.49608
655,"(1, 2, 5, 8, 13, 20, 30, 46, 68, 101, 147, 214)",0.49609
656,"(1, 2, 5, 8, 13, 20, 31, 46, 68, 101, 147, 214)",0.49609
657,"(1, 2, 5, 8, 13, 20, 31, 46, 68, 101, 148, 214)",0.49610
658,"(1, 2, 5, 8, 13, 20, 31, 46, 69, 101, 148, 214)",0.49610
659,"(1, 2, 5, 8, 13, 20, 31, 46, 69, 101, 148, 215)",0.49611
660,"(1, 2, 5, 8, 13, 20, 31, 46, 69, 102, 148, 215)",0.49611
661,"(1, 2, 5, 8, 13, 20, 31, 46, 69, 102, 148, 216)",0.49612
662,"(1, 3, 5, 8, 13, 20, 31, 46, 69, 102, 148, 216)",0.49613
663,"(1, 3, 5, 8, 13, 20, 31, 46, 69, 102, 149, 216)",0.49613
664,"(1, 3, 5, 8, 13, 20, 31, 47, 69, 102, 149, 216)",0.49614
665,"(1, 3, 5, 8, 13, 20, 31, 47, 69, 102, 149, 217)",0.49614
666,"(1, 3, 5, 8, 13, 20, 31, 47, 69, 102, 150, 217)",0.49615
667,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 102, 150, 217)",0.49615
668,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 102, 150, 218)",0.49616
669,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 103, 150, 218)",0.49617
670,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 103, 150, 219)",0.49617
671,"(1, 3, 5, 8, 13, 20, 31, 47, 70, 103, 151, 219)",0.49618
672,"(1, 3, 5, 8, 13, 21, 31, 47, 70, 103, 151, 219)",0.49618
673,"(1, 3, 5, 8, 13, 21, 31, 47, 70, 103, 151, 220)",0.49619
674,"(1, 3, 5, 8, 13, 21, 31, 47, 70, 104, 151, 220)",0.49619
675,"(1, 3, 5, 8, 13, 21, 32, 47, 70, 104, 151, 220)",0.49620
676,"(1, 3, 5, 8, 13, 21, 32, 47, 70, 104, 152, 220)",0.49620
677,"(1, 3, 5, 8, 13, 21, 32, 47, 71, 104, 152, 220)",0.49621
678,"(1, 3, 5, 8, 13, 21, 32, 47, 71, 104, 152, 221)",0.49621
679,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 104, 152, 221)",0.49622
680,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 104, 153, 221)",0.49622
681,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 104, 153, 222)",0.49623
682,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 105, 153, 222)",0.49623
683,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 105, 153, 223)",0.49624
684,"(1, 3, 5, 8, 13, 21, 32, 48, 71, 105, 154, 223)",0.49624
685,"(1, 3, 5, 8, 13, 21, 32, 48, 72, 105, 154, 223)",0.49625
686,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 105, 154, 223)",0.49625
687,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 105, 154, 224)",0.49626
688,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 106, 154, 224)",0.49626
689,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 106, 155, 224)",0.49627
690,"(1, 3, 5, 8, 14, 21, 32, 48, 72, 106, 155, 225)",0.49627
691,"(1, 3, 5, 8, 14, 21, 32, 49, 72, 106, 155, 225)",0.49628
692,"(1, 3, 5, 8, 14, 21, 32, 49, 72, 106, 155, 226)",0.49629
693,"(1, 3, 5, 8, 14, 21, 33, 49, 72, 106, 155, 226)",0.49629
694,"(1, 3, 5, 8, 14, 21, 33, 49, 72, 106, 156, 226)",0.49629
695,"(1, 3, 5, 8, 14, 21, 33, 49, 72, 107, 156, 226)",0.49630
696,"(1, 3, 5, 8, 14, 21, 33, 49, 73, 107, 156, 226)",0.49630
697,"(1, 3, 5, 8, 14, 21, 33, 49, 73, 107, 156, 227)",0.49631
698,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 107, 156, 227)",0.49632
699,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 107, 157, 227)",0.49632
700,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 107, 157, 228)",0.49633
701,"(1, 3, 5, 9, 14, 21, 33, 49, 73, 108, 157, 228)",0.49633
702,"(1, 3, 5, 9, 14, 22, 33, 49, 73, 108, 157, 228)",0.49634
703,"(1, 3, 5, 9, 14, 22, 33, 49, 73, 108, 157, 229)",0.49634
704,"(1, 3, 5, 9, 14, 22, 33, 49, 73, 108, 158, 229)",0.49635
705,"(1, 3, 5, 9, 14, 22, 33, 49, 74, 108, 158, 229)",0.49635
706,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 108, 158, 229)",0.49635
707,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 108, 158, 230)",0.49636
708,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109, 158, 230)",0.49637
709,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109, 159, 230)",0.49637
710,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109, 159, 231)",0.49637
711,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109, 160, 231)",0.49638
712,"(1, 3, 5, 9, 14, 22, 33, 50, 74, 109, 160, 232)",0.49638
713,"(1, 3, 5, 9, 14, 22, 34, 50, 74, 109, 160, 232)",0.49639
714,"(1, 3, 5, 9, 14, 22, 34, 50, 74, 110, 160, 232)",0.49639
715,"(1, 3, 5, 9, 14, 22, 34, 50, 75, 110, 160, 232)",0.49640
716,"(1, 3, 5, 9, 14, 22, 34, 50, 75, 110, 160, 233)",0.49640
717,"(1, 3, 5, 9, 14, 22, 34, 50, 75, 110, 161, 233)",0.49641
718,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 110, 161, 233)",0.49641
719,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 110, 161, 234)",0.49642
720,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 111, 161, 234)",0.49642
721,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 111, 162, 234)",0.49643
722,"(1, 3, 5, 9, 14, 22, 34, 51, 75, 111, 162, 235)",0.49643
723,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 75, 111, 162, 235)",0.49644
724,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 111, 162, 235)",0.49644
725,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 111, 162, 236)",0.49645
726,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 111, 163, 236)",0.49645
727,"(1, 1, 3, 5, 9, 14, 22, 34, 51, 76, 112, 163, 236)",0.49645
728,"(1, 1, 3, 5, 9, 14, 23, 34, 51, 76, 112, 163, 236)",0.49646
729,"(1, 1, 3, 5, 9, 14, 23, 34, 51, 76, 112, 163, 237)",0.49646
730,"(1, 1, 3, 5, 9, 14, 23, 34, 52, 76, 112, 163, 237)",0.49647
731,"(1, 1, 3, 5, 9, 14, 23, 34, 52, 76, 112, 164, 237)",0.49647
732,"(1, 1, 3, 5, 9, 14, 23, 34, 52, 76, 112, 164, 238)",0.49648
733,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 76, 112, 164, 238)",0.49648
734,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 112, 164, 238)",0.49649
735,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 113, 164, 238)",0.49649
736,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 113, 164, 239)",0.49650
737,"(1, 1, 3, 5, 9, 15, 23, 34, 52, 77, 113, 165, 239)",0.49650
738,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 113, 165, 239)",0.49650
739,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 113, 165, 240)",0.49651
740,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 113, 166, 240)",0.49651
741,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 114, 166, 240)",0.49652
742,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 77, 114, 166, 241)",0.49652
743,"(1, 1, 3, 5, 9, 15, 23, 35, 52, 78, 114, 166, 241)",0.49653
744,"(1, 1, 3, 6, 9, 15, 23, 35, 52, 78, 114, 166, 241)",0.49653
745,"(1, 1, 3, 6, 9, 15, 23, 35, 52, 78, 114, 166, 242)",0.49653
746,"(1, 1, 3, 6, 9, 15, 23, 35, 52, 78, 114, 167, 242)",0.49654
747,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78, 114, 167, 242)",0.49654
748,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78, 115, 167, 242)",0.49655
749,"(1, 1, 3, 6, 9, 15, 23, 35, 53, 78, 115, 167, 243)",0.49655

==> anc/random_permutations_from_q_pipes.c <==
/*
 * random_permutations_from_q_pipes.c
 *
 * This program simulates random permutations based on pipe dreams.
 * It generates random permutations using a q-deformed pipe dream model and
 * computes statistics on the resulting permutations.
 *
 * The output is in Mathematica-readable format, consisting of three arrays:
 * 1. All generated permutations
 * 2. Coarsened matrices for each run
 * 3. Sum of all coarsened matrices
 *
 * Compilation and execution:
 * gcc -march=native -O3 random_permutations_from_q_pipes.c && ./a.out > a.txt
 *
 * Sample Mathematica commands to view results (save in a Mathematica notebook in the same folder as the output file a.txt):
 * SetDirectory[NotebookDirectory[]];
 * M = ReadList["a.txt"][[1]];
 * ListPlot[M[[1]][[1]]]
 * MatrixPlot[M[[3]]]
 *
 * Author: Leonid Petrov (University of Virginia)
 * Date: 2024-07-31
 * Updated: 2025-04-16; fixed error in the q-case
 */

#include <stdio.h>
#include <stdlib.h>
#include <time.h>

// Configuration parameters
#define N 1000       // Size of the permutation
#define T_MAX (2 * N - 3)  // Maximum time steps
#define RUNS 2000     // Number of simulation runs
#define COARSE 5    // Coarsening factor for output
#define PROB_P 0.5  // Probability p for pipe crossings
#define PROB_Q 0.7  // Probability q for resolving double crossings

/**
 * Generates a list of possible swap positions for a given time step.
 *
 * @param t The current time step.
 * @param swaps An array to store the swap possibilities (1 for possible, 0 for not).
 */
void generateSwaps(int t, int *swaps) {
    for (int i = 1; i < N; i++) {
        if ((t + i >= N) && (t - i <= N - 2) && ((t - i + N) % 2 == 0)) {
            swaps[i-1] = 1;
        } else {
            swaps[i-1] = 0;
        }
    }
}

/**
 * Applies random swaps to the permutation based on the swap possibilities.
 *
 * @param sigma The current permutation.
 * @param swaps Array indicating possible swap positions.
 */
 void applyRandomSwap(int *sigma, int *swaps) {
     for (int i = 0; i < N - 1; i++) {
         if (swaps[i] == 1) {
             if (sigma[i] < sigma[i + 1] && ((double) rand() / RAND_MAX) < PROB_P) {
                 // Apply swap with probability p if in increasing order
                 int temp = sigma[i];
                 sigma[i] = sigma[i + 1];
                 sigma[i + 1] = temp;
             }
             else if (sigma[i] > sigma[i + 1] && ((double) rand() / RAND_MAX) < PROB_P * PROB_Q) {
                 // Apply swap with probability p*q if in decreasing order
                 int temp = sigma[i];
                 sigma[i] = sigma[i + 1];
                 sigma[i + 1] = temp;
             }
         }
     }
 }

int main() {
    srand(time(NULL)); // Seed the random number generator

    // Allocate memory for the permutation and swap array
    int *sigma = malloc(N * sizeof(int));
    int *swaps = malloc((N - 1) * sizeof(int));

    // Allocate memory for storing all generated permutations
    int **tbl = malloc(RUNS * sizeof(int*));
    for (int i = 0; i < RUNS; i++) {
        tbl[i] = malloc(N * sizeof(int));
    }

    // Main simulation loop
    for (int run_counter = 0; run_counter < RUNS; run_counter++) {
        if (run_counter % 50 == 0) {
            fprintf(stderr, "%d / %d\n", run_counter, RUNS);
        }

        // Initialize permutation to identity
        for (int i = 0; i < N; i++) {
            sigma[i] = i + 1;
        }

        // Apply swaps for each time step
        for (int t = 1; t <= T_MAX; t++) {
            generateSwaps(t, swaps);
            applyRandomSwap(sigma, swaps);
        }

        // Store the resulting permutation
        for (int i = 0; i < N; i++) {
            tbl[run_counter][i] = sigma[i];
        }
    }

    // Output in Mathematica-readable format

    // 1. Output all generated permutations
    printf("{\n  {");  // Start of the entire output and first array
    for (int run_counter = 0; run_counter < RUNS; run_counter++) {
        printf("{");
        for (int i = 0; i < N; i++) {
            printf("%d", tbl[run_counter][i]);
            if (i < N - 1) {
                printf(", ");
            }
        }
        printf("}");
        if (run_counter < RUNS - 1) {
            printf(",\n   ");
        }
    }
    printf("},\n");  // End of first array

    // 2. Compute and output coarsened results for each run
    int nCoarse = N / COARSE;
    printf("  {");  // Start of second array
    for (int run_counter = 0; run_counter < RUNS; run_counter++) {
        int coarseMatrix[nCoarse][nCoarse];
        for (int i = 0; i < nCoarse; i++) {
            for (int j = 0; j < nCoarse; j++) {
                coarseMatrix[i][j] = 0;
            }
        }

        // Count placements in coarsened matrix
        for (int i = 0; i < N; i++) {
            int src = (i / COARSE);
            int dest = ((tbl[run_counter][i] - 1) / COARSE);
            coarseMatrix[src][dest]++;
        }

        // Output coarsened matrix
        printf("{");
        for (int i = 0; i < nCoarse; i++) {
            printf("{");
            for (int j = 0; j < nCoarse; j++) {
                printf("%d", coarseMatrix[i][j]);
                if (j < nCoarse - 1)
                    printf(", ");
            }
            printf("}");
            if (i < nCoarse - 1)
                printf(", ");
        }
        printf("}");
        if (run_counter < RUNS - 1)
            printf(",\n   ");
    }
    printf("},\n");  // End of second array

    // 3. Compute and output the sum of all coarsened matrices
    printf("  {");  // Start of third array
    int sumMatrix[nCoarse][nCoarse];
    for (int i = 0; i < nCoarse; i++) {
        for (int j = 0; j < nCoarse; j++) {
            sumMatrix[i][j] = 0;
        }
    }
    for (int run_counter = 0; run_counter < RUNS; run_counter++) {
        int coarseMatrix[nCoarse][nCoarse];
        for (int i = 0; i < nCoarse; i++) {
            for (int j = 0; j < nCoarse; j++) {
                coarseMatrix[i][j] = 0;
            }
        }

        // Count placements
        for (int i = 0; i < N; i++) {
            int src = (i / COARSE);
            int dest = ((tbl[run_counter][i] - 1) / COARSE);
            coarseMatrix[src][dest]++;
        }

        // Sum up the matrices
        for (int i = 0; i < nCoarse; i++) {
            for (int j = 0; j < nCoarse; j++) {
                sumMatrix[i][j] += coarseMatrix[i][j];
            }
        }
    }

    // Output the sum matrix
    for (int i = 0; i < nCoarse; i++) {
        printf("{");
        for (int j = 0; j < nCoarse; j++) {
            printf("%d", sumMatrix[i][j]);
            if (j < nCoarse - 1)
                printf(", ");
        }
        printf("}");
        if (i < nCoarse - 1)
            printf(",\n   ");
    }
    printf("}\n");  // End of third array
    printf("}\n");  // End of entire output

    // Free allocated memory
    for (int i = 0; i < RUNS; i++) {
        free(tbl[i]);
    }
    free(tbl);
    free(sigma);
    free(swaps);

    return 0;
}

